Comparative Code Structure Analysis using Deep Learning for Performance Prediction

Performance analysis has always been an afterthought during the application development process, focusing on application correctness first. The learning curve of the existing static and dynamic analysis tools are steep, which requires understanding low-level details to interpret the findings for actionable optimizations. Additionally, application performance is a function of an infinite number of unknowns stemming from the application-, runtime-, and interactions between the OS and underlying hardware, making it difficult, if not impossible, to model using any deep learning technique, especially without a large labeled dataset. In this paper, we address both of these problems by presenting a large corpus of a labeled dataset for the community and take a comparative analysis approach to mitigate all unknowns except their source code differences between different correct implementations of the same problem. We put the power of deep learning to the test for automatically extracting information from the hierarchical structure of abstract syntax trees to represent source code. This paper aims to assess the feasibility of using purely static information (e.g., abstract syntax tree or AST) of applications to predict performance change based on the change in code structure. This research will enable performance-aware application development since every version of the application will continue to contribute to the corpora, which will enhance the performance of the model. Our evaluations of several deep embedding learning methods demonstrate that tree-based Long Short-Term Memory (LSTM) models can leverage the hierarchical structure of source-code to discover latent representations and achieve up to 84% (individual problem) and 73% (combined dataset with multiple of problems) accuracy in predicting the change in performance.

==> boxplot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "import plotly\n",
    "import plotly.express as px\n",
    "import plotly.graph_objects as go\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def getLandGfromrow(row):\n",
    "    dol=True\n",
    "    l = []\n",
    "    g = []\n",
    "    for val in row:\n",
    "        if dol==True:\n",
    "            l.append(val)\n",
    "            dol=False\n",
    "        else:\n",
    "            g.append(val)\n",
    "            dol=True\n",
    "    return l,g"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\"\\nfig = plt.figure(figsize =(10, 7)) \\nax = fig.add_axes([0, 0, 1, 1]) \\n# Creating plot \\nbp = ax.boxplot(data,labels=labels) \\n\\n# colors = ['#0000FF', '#00FF00',  \\n#           '#FFFF00', '#FF00FF'] \\n  \\n# for patch, color in zip(bp['boxes'], colors): \\n#     patch.set(color=color, linewidth=2)\\n# ax.set_yticks((0,0.1,0.20,0.30,0.40,0.50,0.60,0.70,0.80,0.90,1)) \\n\\n# show plot \\nplt.show() \\n\""
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Import libraries \n",
    "import matplotlib.pyplot as plt \n",
    "import numpy as np \n",
    "# %matplotlib notebook\n",
    "# %matplotlib inline\n",
    "A= [0.73,0.68,0.70,0.61,0.42,0.51,0.41,0.53,0.68,0.62,0.68,0.54,0.52,0.57,0.50,0.49,0.62,0.52,0.57, 0.53]\n",
    "B= [0.60,0.61,0.77,0.75,0.59,0.46,0.60,0.5,0.76,0.64,0.77,0.64,0.68,0.60,0.48,0.49,0.67,0.58,0.65,0.58]\n",
    "C= [0.52,0.57,0.53,0.57,0.72,0.7,0.59,0.59,0.57,0.64,0.65,0.67,0.59,0.60,0.49,0.49,0.57,0.61,0.61,0.60]\n",
    "D= [0.58,0.52,0.60,0.56,0.64,0.58,0.73,0.71,0.71,0.58,0.73,0.59,0.69,0.59,0.50,0.48,0.63,0.58,0.66,0.56]\n",
    "E= [0.63,0.61,0.64,0.64,0.63,0.62,0.62,0.59,0.81,0.75,0.78,0.64,0.70,0.64,0.50,0.49,0.68,0.58,0.67,0.59]\n",
    "F= [0.58,0.61,0.62,0.70,0.62,0.59,0.67,0.62,0.74,0.69,0.80,0.76,0.71,0.65,0.48,0.48,0.66,0.60,0.67,0.61]\n",
    "G= [0.63,0.60,0.66,0.60,0.65,0.51,0.64,0.61,0.8,0.69,0.82,0.64,0.75,0.69,0.49,0.52,0.67,0.64,0.68,0.60]\n",
    "H= [0.49,0.49,0.47,0.44,0.51,0.47,0.47,0.47,0.49,0.40,0.54,0.50,0.52,0.48,0.53,0.53,0.58,0.54,0.53,0.48]\n",
    "I= [0.62,0.58,0.69,0.56,0.60,0.53,0.59,0.49,0.76,0.66,0.76,0.72,0.67,0.66,0.49,0.49,0.77,0.71,0.65,0.59]\n",
    "MP=[0.62,0.52,0.75,0.66,0.66,0.66,0.70,0.67,0.84,0.75,0.80,0.75,0.76,0.70,0.49,0.49,0.71,0.67,0.72,0.68]\n",
    "#data = [A,B,C,D,E,F,G,H,I,MP]\n",
    "labels = ['A','B','C','D','E','F','G','H','I','MP']\n",
    "\n",
    "#A1=[0.73,0.68,0.60,0.61,0.52,0.57,0.58,0.52,0.63,0.61,0.58,0.61,0.63,0.60,0.49,0.49 ,0.62,0.58,0.62,0.52] \n",
    "Al, Ag = getLandGfromrow(A)\n",
    "Bl, Bg = getLandGfromrow(B)\n",
    "Cl, Cg = getLandGfromrow(C)\n",
    "Dl, Dg = getLandGfromrow(D)\n",
    "El, Eg = getLandGfromrow(E)\n",
    "Fl, Fg = getLandGfromrow(F)\n",
    "Gl, Gg = getLandGfromrow(G)\n",
    "Hl, Hg = getLandGfromrow(H)\n",
    "Il, Ig = getLandGfromrow(I)\n",
    "MPl, MPg = getLandGfromrow(MP)\n",
    "#data = [Al,Ag,Bl,Bg,Cl,Cg,Dl,Dg,El,Eg,Fl,Fg,Gl,Gg,Hl,Hg,Il,Ig,MPl,MPg]\n",
    "ldata = [Al,Bl,Cl,Dl,El,Fl,Gl,Hl,Il,MPl]\n",
    "gdata = [Ag,Bg,Cg,Dg,Eg,Fg,Gg,Hg,Ig,MPg]\n",
    "\n",
    "'''\n",
    "fig = plt.figure(figsize =(10, 7)) \n",
    "ax = fig.add_axes([0, 0, 1, 1]) \n",
    "# Creating plot \n",
    "bp = ax.boxplot(data,labels=labels) \n",
    "\n",
    "# colors = ['#0000FF', '#00FF00',  \n",
    "#           '#FFFF00', '#FF00FF'] \n",
    "  \n",
    "# for patch, color in zip(bp['boxes'], colors): \n",
    "#     patch.set(color=color, linewidth=2)\n",
    "# ax.set_yticks((0,0.1,0.20,0.30,0.40,0.50,0.60,0.70,0.80,0.90,1)) \n",
    "\n",
    "# show plot \n",
    "plt.show() \n",
    "'''"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [],
   "source": [
    "ldf = pd.DataFrame(data=ldata,columns=labels)\n",
    "gdf = pd.DataFrame(data=gdata,columns=labels)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 151,
   "metadata": {},
   "outputs": [],
   "source": [
    "ldf = ldf.rename(index={i:x for i,x in enumerate(labels)})\n",
    "gdf = gdf.rename(index={i:x for i,x in enumerate(labels)})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [],
   "source": [
    "ldf=ldf.T\n",
    "gdf=gdf.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [],
   "source": [
    "ldf['Remote'] = 'Tree-LSTM'\n",
    "gdf['Remote'] = 'GCN'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = ldf.append(gdf)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [],
   "source": [
    "# lower bound of boxplot's y-axis\n",
    "miny=1\n",
    "for label in labels:\n",
    "    if min(df[label])<miny:\n",
    "        miny=min(df[label])\n",
    "# add a buffer, otherwise bottom y value will be at the bottom edge of graph\n",
    "miny-=0.1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "alignmentgroup": "True",
         "hovertemplate": "Remote=Tree-LSTM<br>variable=%{x}<br>value=%{y}<extra></extra>",
         "legendgroup": "Tree-LSTM",
         "marker": {
          "color": "#636efa"
         },
         "name": "Tree-LSTM",
         "notched": false,
         "offsetgroup": "Tree-LSTM",
         "orientation": "v",
         "quartilemethod": "exclusive",
         "showlegend": true,
         "type": "box",
         "x": [
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP"
         ],
         "x0": " ",
         "xaxis": "x",
         "y": [
          0.73,
          0.7,
          0.42,
          0.41,
          0.68,
          0.68,
          0.52,
          0.5,
          0.62,
          0.57,
          0.6,
          0.77,
          0.59,
          0.6,
          0.76,
          0.77,
          0.68,
          0.48,
          0.67,
          0.65,
          0.52,
          0.53,
          0.72,
          0.59,
          0.57,
          0.65,
          0.59,
          0.49,
          0.57,
          0.61,
          0.58,
          0.6,
          0.64,
          0.73,
          0.71,
          0.73,
          0.69,
          0.5,
          0.63,
          0.66,
          0.63,
          0.64,
          0.63,
          0.62,
          0.81,
          0.78,
          0.7,
          0.5,
          0.68,
          0.67,
          0.58,
          0.62,
          0.62,
          0.67,
          0.74,
          0.8,
          0.71,
          0.48,
          0.66,
          0.67,
          0.63,
          0.66,
          0.65,
          0.64,
          0.8,
          0.82,
          0.75,
          0.49,
          0.67,
          0.68,
          0.49,
          0.47,
          0.51,
          0.47,
          0.49,
          0.54,
          0.52,
          0.53,
          0.58,
          0.53,
          0.62,
          0.69,
          0.6,
          0.59,
          0.76,
          0.76,
          0.67,
          0.49,
          0.77,
          0.65,
          0.62,
          0.75,
          0.66,
          0.7,
          0.84,
          0.8,
          0.76,
          0.49,
          0.71,
          0.72
         ],
         "y0": " ",
         "yaxis": "y"
        },
        {
         "alignmentgroup": "True",
         "hovertemplate": "Remote=GCN<br>variable=%{x}<br>value=%{y}<extra></extra>",
         "legendgroup": "GCN",
         "marker": {
          "color": "#EF553B"
         },
         "name": "GCN",
         "notched": false,
         "offsetgroup": "GCN",
         "orientation": "v",
         "quartilemethod": "exclusive",
         "showlegend": true,
         "type": "box",
         "x": [
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP"
         ],
         "x0": " ",
         "xaxis": "x",
         "y": [
          0.68,
          0.61,
          0.51,
          0.53,
          0.62,
          0.54,
          0.57,
          0.49,
          0.52,
          0.53,
          0.61,
          0.75,
          0.46,
          0.5,
          0.64,
          0.64,
          0.6,
          0.49,
          0.58,
          0.58,
          0.57,
          0.57,
          0.7,
          0.59,
          0.64,
          0.67,
          0.6,
          0.49,
          0.61,
          0.6,
          0.52,
          0.56,
          0.58,
          0.71,
          0.58,
          0.59,
          0.59,
          0.48,
          0.58,
          0.56,
          0.61,
          0.64,
          0.62,
          0.59,
          0.75,
          0.64,
          0.64,
          0.49,
          0.58,
          0.59,
          0.61,
          0.7,
          0.59,
          0.62,
          0.69,
          0.76,
          0.65,
          0.48,
          0.6,
          0.61,
          0.6,
          0.6,
          0.51,
          0.61,
          0.69,
          0.64,
          0.69,
          0.52,
          0.64,
          0.6,
          0.49,
          0.44,
          0.47,
          0.47,
          0.4,
          0.5,
          0.48,
          0.53,
          0.54,
          0.48,
          0.58,
          0.56,
          0.53,
          0.49,
          0.66,
          0.72,
          0.66,
          0.49,
          0.71,
          0.59,
          0.52,
          0.66,
          0.66,
          0.67,
          0.75,
          0.75,
          0.7,
          0.49,
          0.67,
          0.68
         ],
         "y0": " ",
         "yaxis": "y"
        }
       ],
       "layout": {
        "boxmode": "group",
        "font": {
         "color": "Black",
         "family": "Times New Roman, monospace",
         "size": 18
        },
        "legend": {
         "orientation": "h",
         "title": {
          "text": ""
         },
         "tracegroupgap": 0,
         "x": 1,
         "xanchor": "right",
         "y": 1.02,
         "yanchor": "bottom"
        },
        "margin": {
         "t": 60
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "xaxis": {
         "anchor": "y",
         "domain": [
          0,
          1
         ],
         "title": {
          "text": "Training Dataset"
         }
        },
        "yaxis": {
         "anchor": "x",
         "domain": [
          0,
          1
         ],
         "range": [
          0.30000000000000004,
          1
         ],
         "title": {
          "text": "Normalized Accuracy"
         }
        }
       }
      },
      "text/html": [
       "<div>                            <div id=\"84fb9c34-009a-483c-9d09-12f90b6ccfbc\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                require([\"plotly\"], function(Plotly) {                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"84fb9c34-009a-483c-9d09-12f90b6ccfbc\")) {                    Plotly.newPlot(                        \"84fb9c34-009a-483c-9d09-12f90b6ccfbc\",                        [{\"alignmentgroup\": \"True\", \"hovertemplate\": \"Remote=Tree-LSTM<br>variable=%{x}<br>value=%{y}<extra></extra>\", \"legendgroup\": \"Tree-LSTM\", \"marker\": {\"color\": \"#636efa\"}, \"name\": \"Tree-LSTM\", \"notched\": false, \"offsetgroup\": \"Tree-LSTM\", \"orientation\": \"v\", \"quartilemethod\": \"exclusive\", \"showlegend\": true, \"type\": \"box\", \"x\": [\"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\"], \"x0\": \" \", \"xaxis\": \"x\", \"y\": [0.73, 0.7, 0.42, 0.41, 0.68, 0.68, 0.52, 0.5, 0.62, 0.57, 0.6, 0.77, 0.59, 0.6, 0.76, 0.77, 0.68, 0.48, 0.67, 0.65, 0.52, 0.53, 0.72, 0.59, 0.57, 0.65, 0.59, 0.49, 0.57, 0.61, 0.58, 0.6, 0.64, 0.73, 0.71, 0.73, 0.69, 0.5, 0.63, 0.66, 0.63, 0.64, 0.63, 0.62, 0.81, 0.78, 0.7, 0.5, 0.68, 0.67, 0.58, 0.62, 0.62, 0.67, 0.74, 0.8, 0.71, 0.48, 0.66, 0.67, 0.63, 0.66, 0.65, 0.64, 0.8, 0.82, 0.75, 0.49, 0.67, 0.68, 0.49, 0.47, 0.51, 0.47, 0.49, 0.54, 0.52, 0.53, 0.58, 0.53, 0.62, 0.69, 0.6, 0.59, 0.76, 0.76, 0.67, 0.49, 0.77, 0.65, 0.62, 0.75, 0.66, 0.7, 0.84, 0.8, 0.76, 0.49, 0.71, 0.72], \"y0\": \" \", \"yaxis\": \"y\"}, {\"alignmentgroup\": \"True\", \"hovertemplate\": \"Remote=GCN<br>variable=%{x}<br>value=%{y}<extra></extra>\", \"legendgroup\": \"GCN\", \"marker\": {\"color\": \"#EF553B\"}, \"name\": \"GCN\", \"notched\": false, \"offsetgroup\": \"GCN\", \"orientation\": \"v\", \"quartilemethod\": \"exclusive\", \"showlegend\": true, \"type\": \"box\", \"x\": [\"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\"], \"x0\": \" \", \"xaxis\": \"x\", \"y\": [0.68, 0.61, 0.51, 0.53, 0.62, 0.54, 0.57, 0.49, 0.52, 0.53, 0.61, 0.75, 0.46, 0.5, 0.64, 0.64, 0.6, 0.49, 0.58, 0.58, 0.57, 0.57, 0.7, 0.59, 0.64, 0.67, 0.6, 0.49, 0.61, 0.6, 0.52, 0.56, 0.58, 0.71, 0.58, 0.59, 0.59, 0.48, 0.58, 0.56, 0.61, 0.64, 0.62, 0.59, 0.75, 0.64, 0.64, 0.49, 0.58, 0.59, 0.61, 0.7, 0.59, 0.62, 0.69, 0.76, 0.65, 0.48, 0.6, 0.61, 0.6, 0.6, 0.51, 0.61, 0.69, 0.64, 0.69, 0.52, 0.64, 0.6, 0.49, 0.44, 0.47, 0.47, 0.4, 0.5, 0.48, 0.53, 0.54, 0.48, 0.58, 0.56, 0.53, 0.49, 0.66, 0.72, 0.66, 0.49, 0.71, 0.59, 0.52, 0.66, 0.66, 0.67, 0.75, 0.75, 0.7, 0.49, 0.67, 0.68], \"y0\": \" \", \"yaxis\": \"y\"}],                        {\"boxmode\": \"group\", \"font\": {\"color\": \"Black\", \"family\": \"Times New Roman, monospace\", \"size\": 18}, \"legend\": {\"orientation\": \"h\", \"title\": {\"text\": \"\"}, \"tracegroupgap\": 0, \"x\": 1, \"xanchor\": \"right\", \"y\": 1.02, \"yanchor\": \"bottom\"}, \"margin\": {\"t\": 60}, \"template\": {\"data\": {\"bar\": [{\"error_x\": {\"color\": \"#2a3f5f\"}, \"error_y\": {\"color\": \"#2a3f5f\"}, \"marker\": {\"line\": {\"color\": \"#E5ECF6\", \"width\": 0.5}}, \"type\": \"bar\"}], \"barpolar\": [{\"marker\": {\"line\": {\"color\": \"#E5ECF6\", \"width\": 0.5}}, \"type\": \"barpolar\"}], \"carpet\": [{\"aaxis\": {\"endlinecolor\": \"#2a3f5f\", \"gridcolor\": \"white\", \"linecolor\": \"white\", \"minorgridcolor\": \"white\", \"startlinecolor\": \"#2a3f5f\"}, \"baxis\": {\"endlinecolor\": \"#2a3f5f\", \"gridcolor\": \"white\", \"linecolor\": \"white\", \"minorgridcolor\": \"white\", \"startlinecolor\": \"#2a3f5f\"}, \"type\": \"carpet\"}], \"choropleth\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"type\": \"choropleth\"}], \"contour\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"colorscale\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"type\": \"contour\"}], \"contourcarpet\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"type\": \"contourcarpet\"}], \"heatmap\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"colorscale\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"type\": \"heatmap\"}], \"heatmapgl\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"colorscale\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"type\": \"heatmapgl\"}], \"histogram\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"histogram\"}], \"histogram2d\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"colorscale\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"type\": \"histogram2d\"}], \"histogram2dcontour\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"colorscale\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"type\": \"histogram2dcontour\"}], \"mesh3d\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"type\": \"mesh3d\"}], \"parcoords\": [{\"line\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"parcoords\"}], \"pie\": [{\"automargin\": true, \"type\": \"pie\"}], \"scatter\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scatter\"}], \"scatter3d\": [{\"line\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scatter3d\"}], \"scattercarpet\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scattercarpet\"}], \"scattergeo\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scattergeo\"}], \"scattergl\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scattergl\"}], \"scattermapbox\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scattermapbox\"}], \"scatterpolar\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scatterpolar\"}], \"scatterpolargl\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scatterpolargl\"}], \"scatterternary\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scatterternary\"}], \"surface\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"colorscale\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"type\": \"surface\"}], \"table\": [{\"cells\": {\"fill\": {\"color\": \"#EBF0F8\"}, \"line\": {\"color\": \"white\"}}, \"header\": {\"fill\": {\"color\": \"#C8D4E3\"}, \"line\": {\"color\": \"white\"}}, \"type\": \"table\"}]}, \"layout\": {\"annotationdefaults\": {\"arrowcolor\": \"#2a3f5f\", \"arrowhead\": 0, \"arrowwidth\": 1}, \"autotypenumbers\": \"strict\", \"coloraxis\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"colorscale\": {\"diverging\": [[0, \"#8e0152\"], [0.1, \"#c51b7d\"], [0.2, \"#de77ae\"], [0.3, \"#f1b6da\"], [0.4, \"#fde0ef\"], [0.5, \"#f7f7f7\"], [0.6, \"#e6f5d0\"], [0.7, \"#b8e186\"], [0.8, \"#7fbc41\"], [0.9, \"#4d9221\"], [1, \"#276419\"]], \"sequential\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"sequentialminus\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]]}, \"colorway\": [\"#636efa\", \"#EF553B\", \"#00cc96\", \"#ab63fa\", \"#FFA15A\", \"#19d3f3\", \"#FF6692\", \"#B6E880\", \"#FF97FF\", \"#FECB52\"], \"font\": {\"color\": \"#2a3f5f\"}, \"geo\": {\"bgcolor\": \"white\", \"lakecolor\": \"white\", \"landcolor\": \"#E5ECF6\", \"showlakes\": true, \"showland\": true, \"subunitcolor\": \"white\"}, \"hoverlabel\": {\"align\": \"left\"}, \"hovermode\": \"closest\", \"mapbox\": {\"style\": \"light\"}, \"paper_bgcolor\": \"white\", \"plot_bgcolor\": \"#E5ECF6\", \"polar\": {\"angularaxis\": {\"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\"}, \"bgcolor\": \"#E5ECF6\", \"radialaxis\": {\"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\"}}, \"scene\": {\"xaxis\": {\"backgroundcolor\": \"#E5ECF6\", \"gridcolor\": \"white\", \"gridwidth\": 2, \"linecolor\": \"white\", \"showbackground\": true, \"ticks\": \"\", \"zerolinecolor\": \"white\"}, \"yaxis\": {\"backgroundcolor\": \"#E5ECF6\", \"gridcolor\": \"white\", \"gridwidth\": 2, \"linecolor\": \"white\", \"showbackground\": true, \"ticks\": \"\", \"zerolinecolor\": \"white\"}, \"zaxis\": {\"backgroundcolor\": \"#E5ECF6\", \"gridcolor\": \"white\", \"gridwidth\": 2, \"linecolor\": \"white\", \"showbackground\": true, \"ticks\": \"\", \"zerolinecolor\": \"white\"}}, \"shapedefaults\": {\"line\": {\"color\": \"#2a3f5f\"}}, \"ternary\": {\"aaxis\": {\"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\"}, \"baxis\": {\"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\"}, \"bgcolor\": \"#E5ECF6\", \"caxis\": {\"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\"}}, \"title\": {\"x\": 0.05}, \"xaxis\": {\"automargin\": true, \"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\", \"title\": {\"standoff\": 15}, \"zerolinecolor\": \"white\", \"zerolinewidth\": 2}, \"yaxis\": {\"automargin\": true, \"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\", \"title\": {\"standoff\": 15}, \"zerolinecolor\": \"white\", \"zerolinewidth\": 2}}}, \"xaxis\": {\"anchor\": \"y\", \"domain\": [0.0, 1.0], \"title\": {\"text\": \"Training Dataset\"}}, \"yaxis\": {\"anchor\": \"x\", \"domain\": [0.0, 1.0], \"range\": [0.30000000000000004, 1], \"title\": {\"text\": \"Normalized Accuracy\"}}},                        {\"responsive\": true}                    ).then(function(){\n",
       "                            \n",
       "var gd = document.getElementById('84fb9c34-009a-483c-9d09-12f90b6ccfbc');\n",
       "var x = new MutationObserver(function (mutations, observer) {{\n",
       "        var display = window.getComputedStyle(gd).display;\n",
       "        if (!display || display === 'none') {{\n",
       "            console.log([gd, 'removed!']);\n",
       "            Plotly.purge(gd);\n",
       "            observer.disconnect();\n",
       "        }}\n",
       "}});\n",
       "\n",
       "// Listen for the removal of the full notebook cells\n",
       "var notebookContainer = gd.closest('#notebook-container');\n",
       "if (notebookContainer) {{\n",
       "    x.observe(notebookContainer, {childList: true});\n",
       "}}\n",
       "\n",
       "// Listen for the clearing of the current output cell\n",
       "var outputEl = gd.closest('.output');\n",
       "if (outputEl) {{\n",
       "    x.observe(outputEl, {childList: true});\n",
       "}}\n",
       "\n",
       "                        })                };                });            </script>        </div>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# font/titles: https://plotly.com/python/figure-labels/\n",
    "fig = px.box(df, color='Remote')\n",
    "fig.update_layout(xaxis_title='Training Dataset',\n",
    "                  yaxis_title='Normalized Accuracy',\n",
    "                  yaxis_range=[miny,1],\n",
    "                  legend=dict(orientation=\"h\",yanchor=\"bottom\",title=\"\",y=1.02,xanchor=\"right\",x=1),\n",
    "                  #showlegend=False,\n",
    "                  font=dict(family=\"Times New Roman, monospace\",size=18,color=\"Black\")\n",
    "                 )\n",
    "fig.update_traces(quartilemethod=\"exclusive\") # or \"inclusive\", or \"linear\" by default\n",
    "fig.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.write_image('boxnoline.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 158,
   "metadata": {},
   "outputs": [],
   "source": [
    "lyvals = []\n",
    "gyvals = []\n",
    "for i,label in enumerate(ldf):\n",
    "    if label=='Remote':\n",
    "        break\n",
    "    lyvals.append(ldf[label][i])\n",
    "    gyvals.append(gdf[label][i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "alignmentgroup": "True",
         "hovertemplate": "Remote=Tree-LSTM<br>variable=%{x}<br>value=%{y}<extra></extra>",
         "legendgroup": "Tree-LSTM",
         "marker": {
          "color": "#636efa"
         },
         "name": "Tree-LSTM",
         "notched": false,
         "offsetgroup": "Tree-LSTM",
         "orientation": "v",
         "quartilemethod": "exclusive",
         "showlegend": true,
         "type": "box",
         "x": [
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP"
         ],
         "x0": " ",
         "xaxis": "x",
         "y": [
          0.73,
          0.7,
          0.42,
          0.41,
          0.68,
          0.68,
          0.52,
          0.5,
          0.62,
          0.57,
          0.6,
          0.77,
          0.59,
          0.6,
          0.76,
          0.77,
          0.68,
          0.48,
          0.67,
          0.65,
          0.52,
          0.53,
          0.72,
          0.59,
          0.57,
          0.65,
          0.59,
          0.49,
          0.57,
          0.61,
          0.58,
          0.6,
          0.64,
          0.73,
          0.71,
          0.73,
          0.69,
          0.5,
          0.63,
          0.66,
          0.63,
          0.64,
          0.63,
          0.62,
          0.81,
          0.78,
          0.7,
          0.5,
          0.68,
          0.67,
          0.58,
          0.62,
          0.62,
          0.67,
          0.74,
          0.8,
          0.71,
          0.48,
          0.66,
          0.67,
          0.63,
          0.66,
          0.65,
          0.64,
          0.8,
          0.82,
          0.75,
          0.49,
          0.67,
          0.68,
          0.49,
          0.47,
          0.51,
          0.47,
          0.49,
          0.54,
          0.52,
          0.53,
          0.58,
          0.53,
          0.62,
          0.69,
          0.6,
          0.59,
          0.76,
          0.76,
          0.67,
          0.49,
          0.77,
          0.65,
          0.62,
          0.75,
          0.66,
          0.7,
          0.84,
          0.8,
          0.76,
          0.49,
          0.71,
          0.72
         ],
         "y0": " ",
         "yaxis": "y"
        },
        {
         "alignmentgroup": "True",
         "hovertemplate": "Remote=GCN<br>variable=%{x}<br>value=%{y}<extra></extra>",
         "legendgroup": "GCN",
         "marker": {
          "color": "#EF553B"
         },
         "name": "GCN",
         "notched": false,
         "offsetgroup": "GCN",
         "orientation": "v",
         "quartilemethod": "exclusive",
         "showlegend": true,
         "type": "box",
         "x": [
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "A",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "B",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "C",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "D",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "E",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "F",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "G",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "H",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "I",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP",
          "MP"
         ],
         "x0": " ",
         "xaxis": "x",
         "y": [
          0.68,
          0.61,
          0.51,
          0.53,
          0.62,
          0.54,
          0.57,
          0.49,
          0.52,
          0.53,
          0.61,
          0.75,
          0.46,
          0.5,
          0.64,
          0.64,
          0.6,
          0.49,
          0.58,
          0.58,
          0.57,
          0.57,
          0.7,
          0.59,
          0.64,
          0.67,
          0.6,
          0.49,
          0.61,
          0.6,
          0.52,
          0.56,
          0.58,
          0.71,
          0.58,
          0.59,
          0.59,
          0.48,
          0.58,
          0.56,
          0.61,
          0.64,
          0.62,
          0.59,
          0.75,
          0.64,
          0.64,
          0.49,
          0.58,
          0.59,
          0.61,
          0.7,
          0.59,
          0.62,
          0.69,
          0.76,
          0.65,
          0.48,
          0.6,
          0.61,
          0.6,
          0.6,
          0.51,
          0.61,
          0.69,
          0.64,
          0.69,
          0.52,
          0.64,
          0.6,
          0.49,
          0.44,
          0.47,
          0.47,
          0.4,
          0.5,
          0.48,
          0.53,
          0.54,
          0.48,
          0.58,
          0.56,
          0.53,
          0.49,
          0.66,
          0.72,
          0.66,
          0.49,
          0.71,
          0.59,
          0.52,
          0.66,
          0.66,
          0.67,
          0.75,
          0.75,
          0.7,
          0.49,
          0.67,
          0.68
         ],
         "y0": " ",
         "yaxis": "y"
        },
        {
         "name": "",
         "showlegend": false,
         "type": "scatter",
         "x": [
          "A",
          "B",
          "C",
          "D",
          "E",
          "F",
          "G",
          "H",
          "I",
          "MP"
         ],
         "xaxis": "x",
         "y": [
          0.73,
          0.77,
          0.72,
          0.73,
          0.81,
          0.8,
          0.75,
          0.53,
          0.77,
          0.72
         ],
         "yaxis": "y"
        },
        {
         "line": {
          "color": "RoyalBlue"
         },
         "mode": "lines",
         "name": "",
         "showlegend": false,
         "type": "scatter",
         "x": [
          "A",
          "B",
          "C",
          "D",
          "E",
          "F",
          "G",
          "H",
          "I",
          "MP"
         ],
         "y": [
          0.73,
          0.77,
          0.72,
          0.73,
          0.81,
          0.8,
          0.75,
          0.53,
          0.77,
          0.72
         ]
        },
        {
         "name": "",
         "showlegend": false,
         "type": "scatter",
         "x": [
          "A",
          "B",
          "C",
          "D",
          "E",
          "F",
          "G",
          "H",
          "I",
          "MP"
         ],
         "xaxis": "x",
         "y": [
          0.68,
          0.75,
          0.7,
          0.71,
          0.75,
          0.76,
          0.69,
          0.53,
          0.71,
          0.68
         ],
         "yaxis": "y"
        },
        {
         "line": {
          "color": "Salmon"
         },
         "mode": "lines",
         "name": "",
         "showlegend": false,
         "type": "scatter",
         "x": [
          "A",
          "B",
          "C",
          "D",
          "E",
          "F",
          "G",
          "H",
          "I",
          "MP"
         ],
         "y": [
          0.68,
          0.75,
          0.7,
          0.71,
          0.75,
          0.76,
          0.69,
          0.53,
          0.71,
          0.68
         ]
        }
       ],
       "layout": {
        "boxmode": "group",
        "font": {
         "color": "Black",
         "family": "Times New Roman, monospace",
         "size": 18
        },
        "legend": {
         "orientation": "h",
         "title": {
          "text": ""
         },
         "tracegroupgap": 0,
         "x": 1,
         "xanchor": "right",
         "y": 1.02,
         "yanchor": "bottom"
        },
        "margin": {
         "t": 60
        },
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "xaxis": {
         "anchor": "y",
         "domain": [
          0,
          1
         ],
         "title": {
          "text": "Training Dataset"
         }
        },
        "yaxis": {
         "anchor": "x",
         "domain": [
          0,
          1
         ],
         "range": [
          0.30000000000000004,
          1
         ],
         "title": {
          "text": "Normalized Accuracy"
         }
        }
       }
      },
      "text/html": [
       "<div>                            <div id=\"4fb466ab-c1ea-4c78-924b-a50376443971\" class=\"plotly-graph-div\" style=\"height:525px; width:100%;\"></div>            <script type=\"text/javascript\">                require([\"plotly\"], function(Plotly) {                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"4fb466ab-c1ea-4c78-924b-a50376443971\")) {                    Plotly.newPlot(                        \"4fb466ab-c1ea-4c78-924b-a50376443971\",                        [{\"alignmentgroup\": \"True\", \"hovertemplate\": \"Remote=Tree-LSTM<br>variable=%{x}<br>value=%{y}<extra></extra>\", \"legendgroup\": \"Tree-LSTM\", \"marker\": {\"color\": \"#636efa\"}, \"name\": \"Tree-LSTM\", \"notched\": false, \"offsetgroup\": \"Tree-LSTM\", \"orientation\": \"v\", \"quartilemethod\": \"exclusive\", \"showlegend\": true, \"type\": \"box\", \"x\": [\"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\"], \"x0\": \" \", \"xaxis\": \"x\", \"y\": [0.73, 0.7, 0.42, 0.41, 0.68, 0.68, 0.52, 0.5, 0.62, 0.57, 0.6, 0.77, 0.59, 0.6, 0.76, 0.77, 0.68, 0.48, 0.67, 0.65, 0.52, 0.53, 0.72, 0.59, 0.57, 0.65, 0.59, 0.49, 0.57, 0.61, 0.58, 0.6, 0.64, 0.73, 0.71, 0.73, 0.69, 0.5, 0.63, 0.66, 0.63, 0.64, 0.63, 0.62, 0.81, 0.78, 0.7, 0.5, 0.68, 0.67, 0.58, 0.62, 0.62, 0.67, 0.74, 0.8, 0.71, 0.48, 0.66, 0.67, 0.63, 0.66, 0.65, 0.64, 0.8, 0.82, 0.75, 0.49, 0.67, 0.68, 0.49, 0.47, 0.51, 0.47, 0.49, 0.54, 0.52, 0.53, 0.58, 0.53, 0.62, 0.69, 0.6, 0.59, 0.76, 0.76, 0.67, 0.49, 0.77, 0.65, 0.62, 0.75, 0.66, 0.7, 0.84, 0.8, 0.76, 0.49, 0.71, 0.72], \"y0\": \" \", \"yaxis\": \"y\"}, {\"alignmentgroup\": \"True\", \"hovertemplate\": \"Remote=GCN<br>variable=%{x}<br>value=%{y}<extra></extra>\", \"legendgroup\": \"GCN\", \"marker\": {\"color\": \"#EF553B\"}, \"name\": \"GCN\", \"notched\": false, \"offsetgroup\": \"GCN\", \"orientation\": \"v\", \"quartilemethod\": \"exclusive\", \"showlegend\": true, \"type\": \"box\", \"x\": [\"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"A\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"B\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"C\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"D\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"E\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"F\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"G\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"H\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"I\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\", \"MP\"], \"x0\": \" \", \"xaxis\": \"x\", \"y\": [0.68, 0.61, 0.51, 0.53, 0.62, 0.54, 0.57, 0.49, 0.52, 0.53, 0.61, 0.75, 0.46, 0.5, 0.64, 0.64, 0.6, 0.49, 0.58, 0.58, 0.57, 0.57, 0.7, 0.59, 0.64, 0.67, 0.6, 0.49, 0.61, 0.6, 0.52, 0.56, 0.58, 0.71, 0.58, 0.59, 0.59, 0.48, 0.58, 0.56, 0.61, 0.64, 0.62, 0.59, 0.75, 0.64, 0.64, 0.49, 0.58, 0.59, 0.61, 0.7, 0.59, 0.62, 0.69, 0.76, 0.65, 0.48, 0.6, 0.61, 0.6, 0.6, 0.51, 0.61, 0.69, 0.64, 0.69, 0.52, 0.64, 0.6, 0.49, 0.44, 0.47, 0.47, 0.4, 0.5, 0.48, 0.53, 0.54, 0.48, 0.58, 0.56, 0.53, 0.49, 0.66, 0.72, 0.66, 0.49, 0.71, 0.59, 0.52, 0.66, 0.66, 0.67, 0.75, 0.75, 0.7, 0.49, 0.67, 0.68], \"y0\": \" \", \"yaxis\": \"y\"}, {\"name\": \"\", \"showlegend\": false, \"type\": \"scatter\", \"x\": [\"A\", \"B\", \"C\", \"D\", \"E\", \"F\", \"G\", \"H\", \"I\", \"MP\"], \"xaxis\": \"x\", \"y\": [0.73, 0.77, 0.72, 0.73, 0.81, 0.8, 0.75, 0.53, 0.77, 0.72], \"yaxis\": \"y\"}, {\"line\": {\"color\": \"RoyalBlue\"}, \"mode\": \"lines\", \"name\": \"\", \"showlegend\": false, \"type\": \"scatter\", \"x\": [\"A\", \"B\", \"C\", \"D\", \"E\", \"F\", \"G\", \"H\", \"I\", \"MP\"], \"y\": [0.73, 0.77, 0.72, 0.73, 0.81, 0.8, 0.75, 0.53, 0.77, 0.72]}, {\"name\": \"\", \"showlegend\": false, \"type\": \"scatter\", \"x\": [\"A\", \"B\", \"C\", \"D\", \"E\", \"F\", \"G\", \"H\", \"I\", \"MP\"], \"xaxis\": \"x\", \"y\": [0.68, 0.75, 0.7, 0.71, 0.75, 0.76, 0.69, 0.53, 0.71, 0.68], \"yaxis\": \"y\"}, {\"line\": {\"color\": \"Salmon\"}, \"mode\": \"lines\", \"name\": \"\", \"showlegend\": false, \"type\": \"scatter\", \"x\": [\"A\", \"B\", \"C\", \"D\", \"E\", \"F\", \"G\", \"H\", \"I\", \"MP\"], \"y\": [0.68, 0.75, 0.7, 0.71, 0.75, 0.76, 0.69, 0.53, 0.71, 0.68]}],                        {\"boxmode\": \"group\", \"font\": {\"color\": \"Black\", \"family\": \"Times New Roman, monospace\", \"size\": 18}, \"legend\": {\"orientation\": \"h\", \"title\": {\"text\": \"\"}, \"tracegroupgap\": 0, \"x\": 1, \"xanchor\": \"right\", \"y\": 1.02, \"yanchor\": \"bottom\"}, \"margin\": {\"t\": 60}, \"template\": {\"data\": {\"bar\": [{\"error_x\": {\"color\": \"#2a3f5f\"}, \"error_y\": {\"color\": \"#2a3f5f\"}, \"marker\": {\"line\": {\"color\": \"#E5ECF6\", \"width\": 0.5}}, \"type\": \"bar\"}], \"barpolar\": [{\"marker\": {\"line\": {\"color\": \"#E5ECF6\", \"width\": 0.5}}, \"type\": \"barpolar\"}], \"carpet\": [{\"aaxis\": {\"endlinecolor\": \"#2a3f5f\", \"gridcolor\": \"white\", \"linecolor\": \"white\", \"minorgridcolor\": \"white\", \"startlinecolor\": \"#2a3f5f\"}, \"baxis\": {\"endlinecolor\": \"#2a3f5f\", \"gridcolor\": \"white\", \"linecolor\": \"white\", \"minorgridcolor\": \"white\", \"startlinecolor\": \"#2a3f5f\"}, \"type\": \"carpet\"}], \"choropleth\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"type\": \"choropleth\"}], \"contour\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"colorscale\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"type\": \"contour\"}], \"contourcarpet\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"type\": \"contourcarpet\"}], \"heatmap\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"colorscale\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"type\": \"heatmap\"}], \"heatmapgl\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"colorscale\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"type\": \"heatmapgl\"}], \"histogram\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"histogram\"}], \"histogram2d\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"colorscale\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"type\": \"histogram2d\"}], \"histogram2dcontour\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"colorscale\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"type\": \"histogram2dcontour\"}], \"mesh3d\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"type\": \"mesh3d\"}], \"parcoords\": [{\"line\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"parcoords\"}], \"pie\": [{\"automargin\": true, \"type\": \"pie\"}], \"scatter\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scatter\"}], \"scatter3d\": [{\"line\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scatter3d\"}], \"scattercarpet\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scattercarpet\"}], \"scattergeo\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scattergeo\"}], \"scattergl\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scattergl\"}], \"scattermapbox\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scattermapbox\"}], \"scatterpolar\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scatterpolar\"}], \"scatterpolargl\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scatterpolargl\"}], \"scatterternary\": [{\"marker\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"type\": \"scatterternary\"}], \"surface\": [{\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}, \"colorscale\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"type\": \"surface\"}], \"table\": [{\"cells\": {\"fill\": {\"color\": \"#EBF0F8\"}, \"line\": {\"color\": \"white\"}}, \"header\": {\"fill\": {\"color\": \"#C8D4E3\"}, \"line\": {\"color\": \"white\"}}, \"type\": \"table\"}]}, \"layout\": {\"annotationdefaults\": {\"arrowcolor\": \"#2a3f5f\", \"arrowhead\": 0, \"arrowwidth\": 1}, \"autotypenumbers\": \"strict\", \"coloraxis\": {\"colorbar\": {\"outlinewidth\": 0, \"ticks\": \"\"}}, \"colorscale\": {\"diverging\": [[0, \"#8e0152\"], [0.1, \"#c51b7d\"], [0.2, \"#de77ae\"], [0.3, \"#f1b6da\"], [0.4, \"#fde0ef\"], [0.5, \"#f7f7f7\"], [0.6, \"#e6f5d0\"], [0.7, \"#b8e186\"], [0.8, \"#7fbc41\"], [0.9, \"#4d9221\"], [1, \"#276419\"]], \"sequential\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]], \"sequentialminus\": [[0.0, \"#0d0887\"], [0.1111111111111111, \"#46039f\"], [0.2222222222222222, \"#7201a8\"], [0.3333333333333333, \"#9c179e\"], [0.4444444444444444, \"#bd3786\"], [0.5555555555555556, \"#d8576b\"], [0.6666666666666666, \"#ed7953\"], [0.7777777777777778, \"#fb9f3a\"], [0.8888888888888888, \"#fdca26\"], [1.0, \"#f0f921\"]]}, \"colorway\": [\"#636efa\", \"#EF553B\", \"#00cc96\", \"#ab63fa\", \"#FFA15A\", \"#19d3f3\", \"#FF6692\", \"#B6E880\", \"#FF97FF\", \"#FECB52\"], \"font\": {\"color\": \"#2a3f5f\"}, \"geo\": {\"bgcolor\": \"white\", \"lakecolor\": \"white\", \"landcolor\": \"#E5ECF6\", \"showlakes\": true, \"showland\": true, \"subunitcolor\": \"white\"}, \"hoverlabel\": {\"align\": \"left\"}, \"hovermode\": \"closest\", \"mapbox\": {\"style\": \"light\"}, \"paper_bgcolor\": \"white\", \"plot_bgcolor\": \"#E5ECF6\", \"polar\": {\"angularaxis\": {\"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\"}, \"bgcolor\": \"#E5ECF6\", \"radialaxis\": {\"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\"}}, \"scene\": {\"xaxis\": {\"backgroundcolor\": \"#E5ECF6\", \"gridcolor\": \"white\", \"gridwidth\": 2, \"linecolor\": \"white\", \"showbackground\": true, \"ticks\": \"\", \"zerolinecolor\": \"white\"}, \"yaxis\": {\"backgroundcolor\": \"#E5ECF6\", \"gridcolor\": \"white\", \"gridwidth\": 2, \"linecolor\": \"white\", \"showbackground\": true, \"ticks\": \"\", \"zerolinecolor\": \"white\"}, \"zaxis\": {\"backgroundcolor\": \"#E5ECF6\", \"gridcolor\": \"white\", \"gridwidth\": 2, \"linecolor\": \"white\", \"showbackground\": true, \"ticks\": \"\", \"zerolinecolor\": \"white\"}}, \"shapedefaults\": {\"line\": {\"color\": \"#2a3f5f\"}}, \"ternary\": {\"aaxis\": {\"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\"}, \"baxis\": {\"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\"}, \"bgcolor\": \"#E5ECF6\", \"caxis\": {\"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\"}}, \"title\": {\"x\": 0.05}, \"xaxis\": {\"automargin\": true, \"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\", \"title\": {\"standoff\": 15}, \"zerolinecolor\": \"white\", \"zerolinewidth\": 2}, \"yaxis\": {\"automargin\": true, \"gridcolor\": \"white\", \"linecolor\": \"white\", \"ticks\": \"\", \"title\": {\"standoff\": 15}, \"zerolinecolor\": \"white\", \"zerolinewidth\": 2}}}, \"xaxis\": {\"anchor\": \"y\", \"domain\": [0.0, 1.0], \"title\": {\"text\": \"Training Dataset\"}}, \"yaxis\": {\"anchor\": \"x\", \"domain\": [0.0, 1.0], \"range\": [0.30000000000000004, 1], \"title\": {\"text\": \"Normalized Accuracy\"}}},                        {\"responsive\": true}                    ).then(function(){\n",
       "                            \n",
       "var gd = document.getElementById('4fb466ab-c1ea-4c78-924b-a50376443971');\n",
       "var x = new MutationObserver(function (mutations, observer) {{\n",
       "        var display = window.getComputedStyle(gd).display;\n",
       "        if (!display || display === 'none') {{\n",
       "            console.log([gd, 'removed!']);\n",
       "            Plotly.purge(gd);\n",
       "            observer.disconnect();\n",
       "        }}\n",
       "}});\n",
       "\n",
       "// Listen for the removal of the full notebook cells\n",
       "var notebookContainer = gd.closest('#notebook-container');\n",
       "if (notebookContainer) {{\n",
       "    x.observe(notebookContainer, {childList: true});\n",
       "}}\n",
       "\n",
       "// Listen for the clearing of the current output cell\n",
       "var outputEl = gd.closest('.output');\n",
       "if (outputEl) {{\n",
       "    x.observe(outputEl, {childList: true});\n",
       "}}\n",
       "\n",
       "                        })                };                });            </script>        </div>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig.add_trace(go.Scatter(x=[i for i in labels], y=lyvals, name='', showlegend=False), row=1, col=1)\n",
    "fig.add_trace(go.Scatter(\n",
    "    x=[test for test in labels],\n",
    "    y=lyvals,\n",
    "    name='',\n",
    "    showlegend=False,\n",
    "    line=dict(color='RoyalBlue'),\n",
    "    mode='lines',\n",
    "   \n",
    "))\n",
    "fig.add_trace(go.Scatter(x=[i for i in labels], y=gyvals, name='', showlegend=False), row=1, col=1)\n",
    "fig.add_trace(go.Scatter(\n",
    "    x=[test for test in labels],\n",
    "    y=gyvals,\n",
    "    name='',\n",
    "    showlegend=False,\n",
    "    line=dict(color='Salmon'),\n",
    "    mode='lines',\n",
    "   \n",
    "))\n",
    "fig.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.write_image('boxwithline.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

